Finite-Sample Symmetric Mean Estimation with Fisher Information Rate

The mean of an unknown variance-$\sigma^2$ distribution $f$ can be estimated from $n$ samples with variance $\frac{\sigma^2}{n}$ and nearly corresponding subgaussian rate. When $f$ is known up to translation, this can be improved asymptotically to $\frac{1}{n\mathcal I}$, where $\mathcal I$ is the Fisher information of the distribution. Such an improvement is not possible for general unknown $f$, but [Stone, 1975] showed that this asymptotic convergence $\textit{is}$ possible if $f$ is $\textit{symmetric}$ about its mean. Stone's bound is asymptotic, however: the $n$ required for convergence depends in an unspecified way on the distribution $f$ and failure probability $\delta$. In this paper we give finite-sample guarantees for symmetric mean estimation in terms of Fisher information. For every $f, n, \delta$ with $n > \log \frac{1}{\delta}$, we get convergence close to a subgaussian with variance $\frac{1}{n \mathcal I_r}$, where $\mathcal I_r$ is the $r$-$\textit{smoothed}$ Fisher information with smoothing radius $r$ that decays polynomially in $n$. Such a bound essentially matches the finite-sample guarantees in the known-$f$ setting.

==> figures/Gaussian+symmetric_deltas.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import rc
# from scipy.stats import rv_discrete

#rc('font', family='serif', size='15')
#rc('axes', labelsize='large')
# rc('legend', numpoints=1)
# rc('lines', linewidth=1)
rc('text', usetex=True)


plt.clf()

# plt.gcf().set_size_inches(3, 3)

plt.annotate("", xy=(9, 0.0013), xytext=(9,0), arrowprops={'arrowstyle' : '->'}, annotation_clip=False)
plt.annotate("", xy=(-9, 0.0013), xytext=(-9,0), arrowprops={'arrowstyle' : '->'}, annotation_clip=False)

x = np.linspace(-10, 10, 10000)
y = np.exp(-x**2/2)
y = 0.7*y / np.sum(y)
plt.plot(x, y)
plt.ylim([0, 0.00135])



#plt.axis('off')
# plt.xlabel('$x$')
plt.gca().get_yaxis().set_visible(False)  # remove y axis
plt.gca().set_xticks([-9,0,9])
plt.gca().set_xticklabels(['$-\sqrt{n}$', '0', '$\sqrt{n}$'])
plt.xticks(fontsize=15)
#plt.title('Moo')

# plt.tight_layout()
plt.savefig('Gaussian+symmetric_deltas.pdf')



==> figures/gaussian_asym_mixture.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import rc
# from scipy.stats import rv_discrete

rc('font', family='serif', size='15')
#rc('axes', labelsize='large')
# rc('legend', numpoints=1)
# rc('lines', linewidth=1)
rc('text', usetex=True)


plt.clf()

plt.gcf().set_size_inches(4, 3)

x = np.linspace(-10, 10, 10000)
y1 = np.exp(-(x+.1)**2/2/6)
y1 /= np.sum(y1)

y2 = np.exp(-(x-1.4)**2/2/.1)
y2 /= np.sum(y2)

#plt.plot(x, y1)
#plt.plot(x, y2)
plt.plot(x, y1 + y2)
#plt.ylim([0, 0.00135])



#plt.axis('off')
# plt.xlabel('$x$')
#plt.gca().get_yaxis().set_visible(False)  # remove y axis
#plt.gca().get_xaxis().set_visible(False)  # remove y axis
plt.gca().set_xticks([-.1, 1.4])
plt.gca().set_xticklabels(['$\mu_2$', '$\mu_1$'])
#plt.xticks([])
plt.yticks([])
#plt.title('Moo')
plt.xlim([-7, 7])
plt.ylim([0, None])
plt.xlabel('$x$')
plt.ylabel('$f(x)$')

plt.tight_layout()
plt.savefig('gaussian_asym_mixture.pdf')


plt.clf()
ylap = np.exp(-np.abs(x*2**.5))
ylap /= np.sum(ylap)


ygauss = np.exp(-x**2/2)
ygauss /= np.sum(ygauss)

plt.plot(x, ylap, label='Laplace')
plt.plot(x, ygauss, label='Gaussian')
plt.xlabel('$x$')
plt.ylabel('$f(x)$')
plt.xticks([])
plt.yticks([])
plt.xlim([-7, 7])
plt.ylim([0, None])

plt.legend(loc='lower right')
plt.tight_layout()
plt.savefig('gaussian_laplace.pdf')


def rsmooth(p, r):
    g = np.exp(-x**2/(2*r**2))
    g /= np.sum(g)
    return np.convolve(p, g, mode='same')

g = np.exp(-x**2/2)
r = 0.1
der = 2
teethderivpos = (x % (2*r)) > r
teethderiv = der*(teethderivpos*2-1)
teethderiv[np.abs(x) > 1+r/2] = 0
teeth = np.cumsum(teethderiv * (x[1]-x[0]))


plt.clf()
plt.plot(x, g+teeth, label='Sawtooth')
plt.plot(x, rsmooth(g+teeth, 0.1), ls='--', label='Smoothed')

plt.xlabel('$x$')
plt.ylabel('$f(x)$')
plt.xticks([])
plt.yticks([])
plt.xlim([-7, 7])
plt.ylim([0, None])
plt.legend(loc='lower right')
plt.tight_layout()
plt.savefig('gaussian_teeth.pdf')


def getI(x, p):
    p = p / np.sum(p)
    deriv = (p[1:] - p[:-1]) / (x[1:]-x[:-1])
    f = ((p[1:] + p[:-1])/2)
    score = deriv / f
    return np.sum(score*score * f)

rs = np.arange(0, .201, 0.001)
Is = []
for r in rs:
    if r == 0:
        Is.append(getI(x, g+teeth))
    else:
        Is.append(getI(x, rsmooth(g+teeth, r)))

plt.clf()
plt.plot(rs, Is)
plt.xlabel('$r$')
plt.ylabel('$\mathcal{I}_r$')
plt.gca().set_xscale('log')
plt.yticks([1,3,5])
plt.ylim([0, None])
plt.tight_layout()
plt.savefig('gaussian_teeth_I.pdf')


==> figures/kde_score.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import rc
# from scipy.stats import rv_discrete

#rc('font', family='serif', size='15')
#rc('axes', labelsize='large')
# rc('legend', numpoints=1)
# rc('lines', linewidth=1)
rc('text', usetex=True)


x = np.linspace(-10, 10, 1000)
laplace = np.exp(-np.abs(x)/2)
laplace = laplace/np.sum(laplace)

plt.clf()
# plt.gcf().set_size_inches(2, 1)
plt.plot(x,1.5*laplace)
ax=plt.gca()
ax.get_yaxis().set_visible(False)  # remove y axis
ax.set_xticks([0])
ax.set_xticklabels(['0'])
plt.xticks(fontsize=15)
plt.ylim([0,0.01])
ratio = 0.3
xleft, xright = ax.get_xlim()
ybottom, ytop = ax.get_ylim()
ax.set_aspect(abs((xright-xleft)/(ybottom-ytop))*ratio)
plt.savefig('laplace.pdf')
plt.clf()


# Sampling the KDE, and plotting the KDE (by itself, next thing is to overlay on the true Laplace)
# Used to be 1000 samples, now 10000, looks a lot better, at least, for the KDE itself
samples = np.random.choice(x,10000,p=laplace)
r = 0.2
pairwisediff = np.tile(x, (samples.size,1))-np.transpose(np.tile(samples,(x.size,1)))
pairwisediff = np.exp(-pairwisediff**2/2/(r**2))
kde = np.sum(pairwisediff,axis=0)
plt.plot(x,kde)
ax=plt.gca()
ax.get_yaxis().set_visible(False)  # remove y axis
ax.set_xticks([0])
ax.set_xticklabels(['0'])
plt.xticks(fontsize=15)
ratio = 0.3
xleft, xright = ax.get_xlim()
ybottom, ytop = ax.get_ylim()
ax.set_aspect(abs((xright-xleft)/(ybottom-ytop))*ratio)
plt.savefig('kde.pdf')
plt.clf()

# Computing the true score, via finite difference
score = (kde - np.roll(kde,-1))*1000
# Following is cheating, but whatever :P
score[score.size-1] = score[score.size-2]
plt.plot(x,score)
ax=plt.gca()
# ax.get_yaxis().set_visible(False)  # remove y axis
ax.set_xticks([0])
ax.set_xticklabels(['0'])
plt.xticks(fontsize=15)
ratio = 0.3
xleft, xright = ax.get_xlim()
ybottom, ytop = ax.get_ylim()
ax.set_aspect(abs((xright-xleft)/(ybottom-ytop))*ratio)
plt.savefig('score.pdf')
plt.clf()

eps = -1
deltaindex = x.size/2/10*np.abs(eps)
symscore = score
symscore[0:(score.size/2-deltaindex-1)] = -score[(score.size-deltaindex*2-1):(score.size/2-deltaindex):-1]
plt.plot(x,symscore)
plt.axvline(x=eps, dashes=(5,3), color='red', linewidth=0.7)
ax=plt.gca()
# ax.get_yaxis().set_visible(False)  # remove y axis
ax.set_xticks([eps,0])
ax.set_xticklabels(['$\epsilon$','0'])
plt.xticks(fontsize=15)
ratio = 0.3
xleft, xright = ax.get_xlim()
ybottom, ytop = ax.get_ylim()
ax.set_aspect(abs((xright-xleft)/(ybottom-ytop))*ratio)
plt.savefig('symscore.pdf')
plt.clf()



# plt.clf()
#
# # plt.gcf().set_size_inches(3, 3)
#
# x = np.linspace(-6, 6, 10000)
# y = np.exp(-(x+1)**2/2/100)
# y = 1*y / np.sum(y)
# plt.plot(x, y)
#
# y = np.exp(-(x-1)**2/2/4)
# y = y / np.sum(y)
# plt.plot(x, y)
# #plt.ylim([0, 0.00135])
#
#
#
# #plt.axis('off')
# # plt.xlabel('$x$')
# plt.gca().get_yaxis().set_visible(False)  # remove y axis
# plt.gca().set_xticks([-1,0,1])
# plt.gca().set_xticklabels(['-1', '0', '1'])
# plt.xticks(fontsize=15)
# #plt.title('Moo')
#
# # plt.tight_layout()
# plt.savefig('gaussian_asym_mixture.pdf')



==> makefigs.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import rc
from scipy.stats import rv_discrete

#rc('font', family='serif', size='15')
rc('axes', labelsize='large')
rc('legend', numpoints=1)
rc('lines', linewidth=3)
rc('text', usetex=True)


plt.clf()

plt.gcf().set_size_inches(3, 2)

x = np.linspace(-5, 5, 10000)
y = np.exp(-x**2/2) + np.exp(-(x - 4)**2*100/2) + np.exp(-(x + 4)**2*100/2)
y = y / np.sum(y)
plt.plot(x, y)

#plt.plot(x, np.exp(-(x-4)**2/2))
#plt.axis('off')
plt.xlabel('$x$')
plt.gca().get_yaxis().set_visible(False)  # remove y axis
plt.title('Moo')

plt.tight_layout()
plt.savefig('test.pdf')


